Non-trivial units of complex group rings

The Kaplansky unit conjecture for group rings is false in characteristic zero.

==> anc/verify_complex_unit.sage <==
# We realize the Hantzsche--Wendt group P as a matrix group in order to verify
# Theorem A, namely that the complex group ring of P has non-trivial units.

a_matrix = Matrix(ZZ, [
    [ 1,  0,  0,  1],
    [ 0, -1,  0,  1],
    [ 0,  0, -1,  0],
    [ 0,  0,  0,  1]
])
b_matrix = Matrix(ZZ, [
    [-1,  0,  0,  0],
    [ 0,  1,  0,  1],
    [ 0,  0, -1,  1],
    [ 0,  0,  0,  1]
])
# To avoid GAP getting stuck with the membership problem for P in GL(4, Z), we
# include the inverse matrices as generators and then only work with positive
# words inside the group ring (where sage can't invert trivial units anyway).
GL4Z = GL(4, ZZ)
P = GL4Z.subgroup([a_matrix, b_matrix, a_matrix^-1, b_matrix^-1])

Zst = PolynomialRing(ZZ, 's, t')
I = Zst.ideal([Zst('s^4 + 1'), Zst('t^4 + 1')])
R = Zst.quotient(I)
s, t = R.gens()

RP = GroupAlgebra(P, R)

a, b, A, B = map(RP, P.gens())
x, X = a^2, A^2
y, Y = b^2, B^2
z, Z = (a*b)^2, (B*A)^2

alpha_1 = 1 + t^2*x*Z - t^2*X*Z - s^2*y*Z + s^2*Y*Z
alpha_a = -s^2*X + 1 - X*Y*z + s^2*y*z
alpha_b = X*Y*z - t^2*x*z + t^2*Y*z^2 - z^2
alpha_c = -t^2*X*Z - s^2*y*Z + s^2*t^2*Z + X*y*Z + s^2*X*Z^2 + t^2*y*Z^2 - Z^2 - s^2*t^2*X*y*Z^2
alpha = alpha_1 + s*alpha_a*a + t*alpha_b*b + s*t*alpha_c*a*b

beta_1 = 1 + t^2*X*z - t^2*x*z + s^2*y*z - s^2*Y*z
beta_a = -1 + s^2*X - s^2*y*z + X*Y*z
beta_b = -X*Y*z + t^2*x*z - t^2*Y*z^2 + z^2
beta_c = s^2*t^2*X*y + 1 - t^2*y - s^2*X - X*y*z - s^2*t^2*z + s^2*y*z + t^2*X*z
beta = beta_1 + s*beta_a*a + t*beta_b*b + s*t*beta_c*a*b

print('|supp(alpha)| =', len(alpha.support()))
print('alpha * beta = 1?', (alpha*beta).is_one())


==> anc/verify_heisenberg_subgroup.gap <==
# We verify that the Soelberg group has a subgroup of index 16 isomorphic to
# the (3-dimensional) integral Heisenberg group
#     < a, b, c | c = [a, b], [a, c] = 1, [b, c] = 1 >

F := FreeGroup("x", "y");
x := F.1;
y := F.2;
S := F / [
    (x*y)^2 * (x*y^-1)^2,
    (y*x)^2 * (y*x^-1)^2,
];
a := S.1^2;
b := S.2^2;
H := Subgroup(S, [a, b]);
iso := IsomorphismFpGroupByGenerators(H, [a, b, Comm(a, b)]);
Print("Subgroup of index ", Index(S, H), " has presentation: \n");
Display(Image(iso));


==> anc/verify_soelberg_unit.sage <==
# We realize the Soelberg group S as a matrix group in order to verify
# Theorem B, namely that its group ring over F_2 has non-trivial twisted-
# unitary units. The code verifies nu has a unit, whereas its being
# twisted-unitary is proved "by inspection".

x_matrix = Matrix(ZZ, [
    [ -1,  1,  0],
    [  0, -1,  0],
    [  0,  0,  1],
])
y_matrix = Matrix(ZZ, [
    [ 1,  0,  0],
    [ 0, -1,  1],
    [ 0,  0, -1],
])
# To avoid GAP getting stuck with the membership problem for S in GL(3, Z), we
# include the inverse matrices as generators and then only work with positive
# words inside the group ring (where sage can't invert trivial units anyway).
GL3Z = GL(3, ZZ)
S = GL3Z.subgroup([x_matrix, y_matrix, x_matrix^-1, y_matrix^-1])
KS = GroupAlgebra(S, GF(2))

x, y, X, Y = map(KS, S.gens())

A = [x, X, y, Y, x*y, X*Y, y*X, y^2, Y*x, Y^2, x^2*y, x*Y*x, x*Y^2, X^2*Y, X*y*X, X*y^2, y*x*y, Y*X*Y, x^2*Y*x, x*y*x^2, X^2*y*X, X*Y*X^2, y*X^2*Y, Y*x^2*y, x^2*y*x^2, x*Y*x^2*y, X^2*Y*X^2, X*y*X^2*Y, x^2*Y*x^2*y]

B = [Y, y, x, X, x*Y, X*y, y*x, x^2, Y*X, X^2, x*Y^2, Y*X*Y, X^2*Y, X*y^2, y*x*y, x^2*y, x*Y*x, X*y*X, Y*X*Y^2, Y^2*x*Y, y*x*y^2, y^2*X*y, X*y^2*x, x*Y^2*X, Y^2*x*Y^2, x*Y^2*X*Y, y^2*X*y^2, X*y^2*x*y, x*Y^2*X*Y^2]

nu = sum(A)
nu_inv = sum(B)
print('|supp(nu)| =', len(nu.support()))
print('nu * nu_inv = 1?', (nu*nu_inv).is_one())

